StructVAE: Tree-structured Latent Variable Models for Semi-supervised Semantic Parsing

Semantic parsing is the task of transducing natural language (NL) utterances into formal meaning representations (MRs), commonly represented as tree structures. Annotating NL utterances with their corresponding MRs is expensive and time-consuming, and thus the limited availability of labeled data often becomes the bottleneck of data-driven, supervised models. We introduce StructVAE, a variational auto-encoding model for semisupervised semantic parsing, which learns both from limited amounts of parallel data, and readily-available unlabeled NL utterances. StructVAE models latent MRs not observed in the unlabeled data as tree-structured latent variables. Experiments on semantic parsing on the ATIS domain and Python code generation show that with extra unlabeled data, StructVAE outperforms strong supervised models.

==> figures/crop_figures.sh <==
#!/bin/bash

pcrop.sh us_acc.pdf
pcrop.sh kl_acc.pdf
pcrop.sh lr_rank_django.pdf
pcrop.sh lr_rank_atis.pdf
pcrop.sh django_ls.pdf
pcrop.sh atis_ls.pdf



==> figures/plot.bak.py <==
import math
import matplotlib.pyplot as plt
import cPickle as pkl
import numpy as np
import matplotlib as mpl

label_size = 27
mpl.rcParams['xtick.labelsize'] = label_size
mpl.rcParams['ytick.labelsize'] = label_size
# mpl.rcParams["font.family"] = "Times New Roman"
plt.rcParams['font.family'] = 'serif'
plt.rcParams['mathtext.fontset'] = 'dejavuserif'

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})

# rc('font', **{'family':'serif', 'serif':['Computer Modern Roman'], 
#                                 'monospace': ['Computer Modern Typewriter']})

#plt.rc('text', usetex=True) 
#plt.rc('font', family='serif')
#plt.rc('text.latex', preamble=r'\usepackage{bm}')

def plot_histogram(c_ls, ic_ls, fname, cutoff=(-40, 40)):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.5)

    mean_c = sum(c_ls) / len(c_ls)
    mean_ic = sum(ic_ls) / len(ic_ls)
    #labels = [r'$\bm{z}^*$, avg. = %.2f' % mean_c, r"$\bm{z}'$, avg. = %.2f" % mean_ic]
    labels = [r'$z^*$(avg.=$%.2f$)' % mean_c, r"$z'$ (avg.=$%.2f$)" % mean_ic]
    #labels = [r'gold samples, avg. = %.2f' % mean_c, r"imperfect samples, avg. = %.2f" % mean_ic]

    c_ls = filter(lambda x: cutoff[0] < x < cutoff[1], c_ls)
    ic_ls = filter(lambda x: cutoff[0] < x < cutoff[1], ic_ls)
    print len(c_ls), len(ic_ls)

    lim = min(c_ls + ic_ls)
    rim = max(c_ls + ic_ls)
    bins = np.linspace(lim, rim, 50)
    plt.hist(c_ls, bins, normed=1, label=labels[0], facecolor='green', alpha=0.65)
    plt.hist(ic_ls, bins, normed=1, label=labels[1], facecolor='red', alpha=0.65)
    plt.tick_params(labelsize=label_size)
    if 'atis' in fname:
        plt.ylim(ymax=0.2)
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=True, fontsize=label_size - 2, handletextpad=0.3, loc='upper left')
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    print sum(c_ls) / len(c_ls)
    # plt.axvline(sum(c_ls)/len(c_ls), color='orchid', linestyle='dashed', linewidth=1.5)
    # plt.axvline(sum(ic_ls)/len(ic_ls), color='green', linestyle='dashed', linewidth=1.5)
    #plt.legend(prop={'size': 10}, loc="upper left")
    # Set axis labels
    #plt.xlabel('xlabel', fontsize=30)
    #plt.ylabel('ylabel', fontsize=30)
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_bar_chart(y=None, fname="lr_rank"):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(7, 2)
    # y = [3, 10, 7, 5, 3, 4.5, 6, 8.1]
    x = range(1, len(y)+1)
    width = 0.6
    plt.bar(x, y, width, color="royalblue")
    plt.xlim(xmin=0.8, xmax=5.8)
    #plt.xticks(map(lambda a: a+width/2, x), (str(i+1) for i in range(len(y))))
    plt.xticks(map(lambda a: a, x), (str(i+1) for i in range(len(y))))
    plt.yticks(np.arange(0.0, 0.85, 0.4))
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_kl(fname="kl_acc"):
    x = [0.0, 0.1, 0.2, 0.4, 0.6, 1.0]
    y1 = [0.6086795937, 0.656, 0.6473684211, 0.6459833795, 0.6515235457, 0.6470914127]
    y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 4.)
    plt.plot(x, y1, 'b--^', linewidth=2, markersize=12, label=r'StructVAE')
    plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=label_size, loc='lower right')
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=0, xmax=x[-1])
    plt.ylim(ymax=0.66)

    # Get the bounding box of the original legend
    bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)
    # Change to location of the legend. 
    bb.y0 -= 0.05
    leg.set_bbox_to_anchor(bb, transform = ax.transAxes)

    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("$\lambda$", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    # plt.show()
    plt.tight_layout()
    fig.savefig(fname + ".pdf")

def plot_unlabeled(fname="us_acc"):
    x = [1000, 5000, 8000, 12000, 14000, 16000]
    y = [0.6440443213, 0.6479224377, 0.6520775623, 0.6537396122, 0.6545706371, 0.656]
    #y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.7)

    plt.plot(x, y, 'b--^', linewidth=2, markersize=12, label=r'StructVAE')
    #plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=25, loc='lower right')
    #plt.yticks(np.arange(0.6480, 0.656, 0.002))
    plt.xticks(x)
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=x[0], xmax=x[-1])
    plt.ylim(ymax=0.657)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("Size of Unlabeled Data", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    #plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

if __name__ == "__main__":
    atis_correct_z_ls = "./plot_data/atis/correct_z_ls_stat.bin"
    atis_incorrect_z_ls = "./plot_data/atis/incorrect_z_ls_stat.bin"
    atis_c_ls = pkl.load(open(atis_correct_z_ls))
    atis_ic_ls = pkl.load(open(atis_incorrect_z_ls))
    plot_histogram(atis_c_ls, atis_ic_ls, "atis_ls", cutoff=(-30, 20))
    
    django_correct_z_ls = "./plot_data/django/correct_z_ls_stat.bin"
    django_incorrect_z_ls = "./plot_data/django/incorrect_z_ls_stat.bin"
    django_c_ls = pkl.load(open(django_correct_z_ls))
    django_ic_ls = pkl.load(open(django_incorrect_z_ls))
    plot_histogram(django_c_ls, django_ic_ls, "django_ls", cutoff=(-30, 20))

    # # plot_bar_chart(y=[ 0.46244635,  0.21030043,  0.15021459,  0.10050072,  0.07653791], fname='lr_rank_atis')
    plot_bar_chart(y=[0.88791849 , 0.07617661 , 0.02231926 , 0.00824842 , 0.00533721], fname='lr_rank_atis')
    plot_bar_chart(y=[ 0.7785,    0.109,     0.05925,   0.036125,  0.017125], fname='lr_rank_django')

    plot_kl()

    plot_unlabeled()

==> figures/plot.py <==
import math
import matplotlib.pyplot as plt
import cPickle as pkl
import numpy as np
import matplotlib as mpl
import os

label_size = 27
mpl.rcParams['xtick.labelsize'] = label_size
mpl.rcParams['ytick.labelsize'] = label_size
# mpl.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['font.family'] = 'serif'
# plt.rcParams['mathtext.fontset'] = 'dejavuserif'

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})

# rc('font', **{'family':'serif', 'serif':['Computer Modern Roman'], 
#                                 'monospace': ['Computer Modern Typewriter']})

plt.rc('text', usetex=True) 
plt.rc('font', family='serif')
plt.rc('text.latex', preamble=r'\usepackage{bm}')

def plot_histogram(c_ls, ic_ls, fname, cutoff=(-40, 40)):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.5)

    mean_c = sum(c_ls) / len(c_ls)
    mean_ic = sum(ic_ls) / len(ic_ls)
    var_c = np.var(c_ls)
    var_ic = np.var(ic_ls)
    #labels = [r'$\bm{z}^*$, avg. = %.2f' % mean_c, r"$\bm{z}'$, avg. = %.2f" % mean_ic]
    labels = [r'$z^*$($\hat{\mu}=%.2f$, $\hat{\sigma}=%.2f$)' % (mean_c, var_c), 
              r"$z'$($\hat{\mu}=%.2f$, $\hat{\sigma}=%.2f$)" % (mean_ic, var_ic)]
    #labels = [r'gold samples, avg. = %.2f' % mean_c, r"imperfect samples, avg. = %.2f" % mean_ic]

    c_ls = filter(lambda x: cutoff[0] < x < cutoff[1], c_ls)
    ic_ls = filter(lambda x: cutoff[0] < x < cutoff[1], ic_ls)
    print len(c_ls), len(ic_ls)

    lim = min(c_ls + ic_ls)
    rim = max(c_ls + ic_ls)
    bins = np.linspace(lim, rim, 50)
    plt.hist(c_ls, bins, normed=1, label=labels[0], facecolor='green', alpha=0.65)
    plt.hist(ic_ls, bins, normed=1, label=labels[1], facecolor='red', alpha=0.65)
    plt.tick_params(labelsize=label_size)
    if 'atis' in fname:
        plt.ylim(ymax=0.2)
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=True, fontsize=label_size - 2, 
                     handletextpad=0.2, loc='upper left', borderaxespad=0, 
                     handlelength=1.4)
    # bbox_to_anchor=(0., 1)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    print sum(c_ls) / len(c_ls)
    # plt.axvline(sum(c_ls)/len(c_ls), color='orchid', linestyle='dashed', linewidth=1.5)
    # plt.axvline(sum(ic_ls)/len(ic_ls), color='green', linestyle='dashed', linewidth=1.5)
    #plt.legend(prop={'size': 10}, loc="upper left")
    # Set axis labels
    #plt.xlabel('xlabel', fontsize=30)
    #plt.ylabel('ylabel', fontsize=30)
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_bar_chart(y=None, fname="lr_rank"):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(7, 2)
    # y = [3, 10, 7, 5, 3, 4.5, 6, 8.1]
    x = range(1, len(y)+1)
    width = 0.6
    plt.bar(x, y, width, color="royalblue")
    plt.xlim(xmin=0.8, xmax=5.8)
    #plt.xticks(map(lambda a: a+width/2, x), (str(i+1) for i in range(len(y))))
    plt.xticks(map(lambda a: a, x), (str(i+1) for i in range(len(y))))
    plt.yticks(np.arange(0.0, 0.85, 0.4))
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_kl(fname="kl_acc"):
    x = [0.0, 0.1, 0.2, 0.4, 0.6, 1.0]
    y1 = [0.6086795937, 0.656, 0.6473684211, 0.6459833795, 0.6515235457, 0.6470914127]
    y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 4.)
    plt.plot(x, y1, 'b--^', linewidth=2, markersize=12, label=r'\textsc{StructVAE}')
    plt.plot(x, y2, 'r--', linewidth=2, label=r"\textsc{Sup.}")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=label_size, loc='lower right')
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=0, xmax=x[-1])
    plt.ylim(ymax=0.66)

    # Get the bounding box of the original legend
    bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)
    # Change to location of the legend. 
    bb.y0 -= 0.05
    leg.set_bbox_to_anchor(bb, transform = ax.transAxes)

    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("$\lambda$", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    # plt.show()
    plt.tight_layout()
    fig.savefig(fname + ".pdf")

def plot_unlabeled(fname="us_acc"):
    x = [1000, 5000, 8000, 12000, 14000, 16000]
    y = [0.6440443213, 0.6479224377, 0.6520775623, 0.6537396122, 0.6545706371, 0.656]
    #y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.7)

    plt.plot(x, y, 'b--^', linewidth=2, markersize=12, label=r'\textsc{StructVAE}')
    #plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=25, loc='lower right')
    #plt.yticks(np.arange(0.6480, 0.656, 0.002))
    plt.xticks(x)
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=x[0], xmax=x[-1])
    plt.ylim(ymax=0.657)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("Size of Unlabeled Data", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    #plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

if __name__ == "__main__":
    atis_correct_z_ls = "./plot_data/atis/correct_z_ls_stat.bin"
    atis_incorrect_z_ls = "./plot_data/atis/incorrect_z_ls_stat.bin"
    atis_c_ls = pkl.load(open(atis_correct_z_ls))
    atis_ic_ls = pkl.load(open(atis_incorrect_z_ls))
    plot_histogram(atis_c_ls, atis_ic_ls, "atis_ls", cutoff=(-30, 20))
    
    django_correct_z_ls = "./plot_data/django/correct_z_ls_stat.bin"
    django_incorrect_z_ls = "./plot_data/django/incorrect_z_ls_stat.bin"
    django_c_ls = pkl.load(open(django_correct_z_ls))
    django_ic_ls = pkl.load(open(django_incorrect_z_ls))
    plot_histogram(django_c_ls, django_ic_ls, "django_ls", cutoff=(-30, 20))

    # # plot_bar_chart(y=[ 0.46244635,  0.21030043,  0.15021459,  0.10050072,  0.07653791], fname='lr_rank_atis')
    plot_bar_chart(y=[0.88791849 , 0.07617661 , 0.02231926 , 0.00824842 , 0.00533721], fname='lr_rank_atis')
    plot_bar_chart(y=[ 0.7785,    0.109,     0.05925,   0.036125,  0.017125], fname='lr_rank_django')

    plot_kl()

    plot_unlabeled()

    os.system('. crop_figures.sh')
